Four loop anomalous dimension of the third and fourth moments of the non-singlet twist-2 operator in QCD

We present the result of a calculation for the third and fourth moments of the non-singlet four-loop anomalous dimension of Wilson twist-2 operators in QCD with full color and flavour structures. We discuss also a general expressions for some contributions to the full four-loop anomalous dimension obtained with the help of the method, based on LLL-algorithm, which was proposed earlier by us for the reconstruction of a general form of the anomalous dimension from a fixed values.

==> anc/ADNSN234.m <==
ADNSM2=(
8*a*CF/3 
+ a^2*((376*CA*CF)/27 - (112*CF^2)/27 - (128*CF*nf*TF)/27) 
+ a^3*(
(-896*CF*nf^2*TF^2)/243 + CA*CF^2*(-8528/243 - 64*z3) 
+ 2*CA*CF*nf*TF*(-3128/243 - (64*z3)/3) 
+ 2*CF^2*nf*TF*(-3412/243 + (64*z3)/3) 
+ CA^2*CF*(20920/243 + (64*z3)/3) 
+ CF^3*(-560/243 + (128*z3)/3)) 
+ a^4*(
8*CF*nf^3*TF^3*(-1024/2187 + (128*z3)/81) 
+ 4*CA*CF*nf^2*TF^2*(6350/729 + (128*z3)/3 - (64*z4)/3) 
+ 4*CF^2*nf^2*TF^2*(24944/2187 - (128*z3)/3 + (64*z4)/3) 
+ CA^3*CF*(1734130/2187 + (34936*z3)/81 - (352*z4)/3 - (12160*z5)/27) 
+ CF^4*(194392/2187 + (10880*z3)/81 - (1280*z5)/3) 
+ 2*CF^3*nf*TF*(190912/2187 - (2528*z3)/81 + (128*z4)/3 - (640*z5)/3) 
+ 2*CA*CF^2*nf*TF*(-177748/2187 + (12928*z3)/27 - (544*z4)/3 + (320*z5)/9) 
+ 2*CA^2*CF*nf*TF*(-53018/243 - (4040*z3)/9 + (416*z4)/3 + (4480*z5)/27) 
+ CA*CF^3*(238676/2187 + (31040*z3)/81 - (704*z4)/3 + (1280*z5)/3) 
+ CA^2*CF^2*(-1626064/2187 - (25744*z3)/27 + 352*z4 + (4480*z5)/9) 
+ (-1472/(9) + (3968*z3)/(9) + (10240*z5)/(9))*d44[cOlpR1, cOlpA1]/NF/2
+ nf*(1664/(9) + (2048*z3)/(9) - (5120*z5)/(9))*d44[cOlpR1, cOlpR2]/NF/2)
);
ADNSM3=(
(25*a*CF)/6 
+ a^2*((535*CA*CF)/27 - (2035*CF^2)/432 - (415*CF*nf*TF)/54) 
+ a^3*(
(-2569*CF*nf^2*TF^2)/486 
+ CA*CF^2*(-311213/15552 - 55*z3) 
+ 2*CA*CF*nf*TF*(-62249/3888 - (100*z3)/3) 
+ CA^2*CF*(889433/7776 + (55*z3)/3) 
+ 2*CF^2*nf*TF*(-203627/7776 + (100*z3)/3) 
+ CF^3*(-244505/15552 + (110*z3)/3)) 
+ a^4*(
8*CF*nf^3*TF^3*(-23587/34992 + (200*z3)/81) 
+ 4*CA*CF*nf^2*TF^2*(79747/5832 + (610*z3)/9 - (100*z4)/3) 
+ 4*CF^2*nf^2*TF^2*(1313443/69984 - (610*z3)/9 + (100*z4)/3) 
+ CF^4*(341611945/2239488 + (24380*z3)/81 - (2000*z5)/3) 
+ 2*CF^3*nf*TF*(38386673/279936 + (3493*z3)/81 + (110*z4)/3 - (1000*z5)/3) 
+ CA^3*CF*(72667541/69984 + (125219*z3)/648 - (605*z4)/6 - (5950*z5)/27) 
+ CA^2*CF^2*(-503877829/559872 - (4843*z3)/27 + (605*z4)/2 - (1325*z5)/9) 
+ 2*CA*CF^2*nf*TF*(-22941613/139968 + (31547*z3)/54 - (715*z4)/3 + (500*z5)/9) 
+ 2*CA^2*CF*nf*TF*(-2366971/7776 - (11483*z3)/18 + (605*z4)/3 + (7000*z5)/27) 
+ CA*CF^3*(40709323/279936 - (140057*z3)/648 - (605*z4)/3 + (2900*z5)/3) 
+ (-170/3 + (15200*z3)/9 - (14600*z5)/9)*d44[cOlpR1, cOlpA1]/NF/2
+ nf*(550/3 + (3920*z3)/9 - (8000*z5)/9)*d44[cOlpR1, cOlpR2]/NF/2)
);
ADNSM4=(
(157*a*CF)/30 
+ a^2*((16157*CA*CF)/675 - (287303*CF^2)/54000 - (13271*CF*nf*TF)/1350) 
+ a^3*(
(-384277*CF*nf^2*TF^2)/60750 
+ CA*CF^2*(-267028157/9720000 - (1439*z3)/25) 
+ 2*CA*CF*nf*TF*(-8802581/486000 - (628*z3)/15) 
+ CA^2*CF*(136066373/972000 + (1439*z3)/75) 
+ CF^3*(-714245693/48600000 + (2878*z3)/75) 
+ 2*CF^2*nf*TF*(-165237563/4860000 + (628*z3)/15)) 
+ a^4*(
8*CF*nf^3*TF^3*(-17813699/21870000 + (1256*z3)/405) 
+ 4*CA*CF*nf^2*TF^2*(60167591/3645000 + (2146*z3)/25 - (628*z4)/15) 
+ 4*CF^2*nf^2*TF^2*(5419760639/218700000 - (2146*z3)/25 + (628*z4)/15) 
+ CF^4*(3482407012657/34992000000 + (14504764*z3)/50625 - (25136*z5)/45) 
+ 2*CF^3*nf*TF*(29581840417/174960000 + (820961*z3)/10125 + (2878*z4)/75 - (1256*z5)/3) 
+ CA^2*CF^2*(-1557367902137/1749600000 - (2497339*z3)/16875 + (15829*z4)/50 - (1645*z5)/9) 
+ CA^3*CF*(49455970561/43740000 + (13461191*z3)/81000 - (15829*z4)/150 - (18646*z5)/135) 
+ 2*CA*CF^2*nf*TF*(-89325051233/437400000 + (4588639*z3)/6750 - (21587*z4)/75 + (628*z5)/9) 
+ 2*CA^2*CF*nf*TF*(-1796654459/4860000 - (5247961*z3)/6750 + (18709*z4)/75 + (43736*z5)/135) 
+ CA*CF^3*(33802068299/174960000 - (10215349*z3)/81000 - (15829*z4)/75 + (33004*z5)/45) 
+ (254713/675 + (127136*z3)/45 - (157736*z5)/45)*d44[cOlpR1, cOlpA1]/NF/2
+ nf*(33136/135 + (45104*z3)/75 - (53824*z5)/45)*d44[cOlpR1, cOlpR2]/NF/2)
);

